Differentiate Quality of Experience Scheduling for Deep Learning Inferences with Docker Containers in the Cloud

With the prevalence of big-data-driven applications, such as face recognition on smartphones and tailored recommendations from Google Ads, we are on the road to a lifestyle with significantly more intelligence than ever before. Various neural network powered models are running at the back end of their intelligence to enable quick responses to users. Supporting those models requires lots of cloud-based computational resources, e.g., CPUs and GPUs. The cloud providers charge their clients by the amount of resources that they occupy. Clients have to balance the budget and quality of experiences (e.g., response time). The budget leans on individual business owners, and the required Quality of Experience (QoE) depends on usage scenarios of different applications. For instance, an autonomous vehicle requires an real-time response, but unlocking your smartphone can tolerate delays. However, cloud providers fail to offer a QoE-based option to their clients. In this paper, we propose DQoES, differentiated quality of experience scheduler for deep learning inferences. DQoES accepts clients' specifications on targeted QoEs, and dynamically adjusts resources to approach their targets. Through the extensive cloud-based experiments, DQoES demonstrates that it can schedule multiple concurrent jobs with respect to various QoEs and achieve up to 8x times more satisfied models when compared to the existing system

==> figs/cluster/30containers/worker1/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
# input_file = ['test1','test2','test3','test4','test5']
# a = 9

# column_name = pd.read_csv('cpu.csv').columns[1:a]
column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7])#,y_list[8])
# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.xlim(0, 1300)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/30containers/worker1/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c =['test5.1.tdg6xx83grolcgt6ghopjygci', 'test1.1.xca79ucw0y2o1e7ubor91wqza', 'test9.1.qrncd2ycu9xb55s8sgunr1me8', 'test14.1.j4g4zmf4mh331b9biheq4yxzt', 'test25.1.u5worx70yoyp92mfplde08aof', 'test30.1.wzrbulnlfyfg63cqb1109l647', 'test18.1.v0infgjq6o8zksniomdzeim7l', 'test22.1.6ch1nzsftou0yzepiee782n0d']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
for i in range(len(B)):
    if B[i] == 0 and i >index_b1:
        index_b2 = i
        print('index_b2',index_b2)
        break

for i in range(len(B)):
    if B[i] != 0 and i >index_b2:
        index_b3 = i
        print('index_b3',index_b3)
        break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:index_b2]
x3_2 = x_axix[index_b3:]
print('x3_2',len(x3_2))

listy1 = listy[index_b1:index_b2]
listy2 = listy[index_b3:]
# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.68, 0.38, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/30containers/worker1/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 9

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)
column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c =['test5.1.tdg6xx83grolcgt6ghopjygci', 'test1.1.xca79ucw0y2o1e7ubor91wqza', 'test9.1.qrncd2ycu9xb55s8sgunr1me8', 'test14.1.j4g4zmf4mh331b9biheq4yxzt', 'test25.1.u5worx70yoyp92mfplde08aof', 'test30.1.wzrbulnlfyfg63cqb1109l647', 'test18.1.v0infgjq6o8zksniomdzeim7l', 'test22.1.6ch1nzsftou0yzepiee782n0d']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/30containers/worker2/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
# input_file = ['test1','test2','test3','test4','test5']
# a = 9

# column_name = pd.read_csv('cpu.csv').columns[1:a]
column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6])#,y_list[7])#,y_list[8])
# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.xlim(0, 1300)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/30containers/worker2/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test3.1.zizd7dtz601wpze4npqkh8ujb', 'test6.1.gbo9dprkw84i8b6ymztv4ohw9', 'test10.1.l0aq8hgjer7gg6c3e2f6o9v1d', 'test15.1.npn5cyv0idokyjeg2n0qxpzm6', 'test23.1.1v9xebkjp5537t4xz1e8pc4vk', 'test26.1.2h69xjfr3giwy86ncht4y7nbw', 'test19.1.a7p0klk0r2xnqjcqycrah4gzb']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.4, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/30containers/worker2/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 8

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)
column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test3.1.zizd7dtz601wpze4npqkh8ujb', 'test6.1.gbo9dprkw84i8b6ymztv4ohw9', 'test10.1.l0aq8hgjer7gg6c3e2f6o9v1d', 'test15.1.npn5cyv0idokyjeg2n0qxpzm6', 'test23.1.1v9xebkjp5537t4xz1e8pc4vk', 'test26.1.2h69xjfr3giwy86ncht4y7nbw', 'test19.1.a7p0klk0r2xnqjcqycrah4gzb']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/30containers/worker3/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
# input_file = ['test1','test2','test3','test4','test5']
# a = 9

# column_name = pd.read_csv('cpu.csv').columns[1:a]
column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7])#,y_list[8])
# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/30containers/worker3/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test2.1.26fcbz1666yjsa0lvs8jscovm', 'test8.1.w6nen11z806hpqrgqg1wisvgo', 'test13.1.p1g1wve49wlknhqrf2tx7mv60', 'test11.1.riqzp5zlukrw0qq53g3tu45u5', 'test28.1.c3vtlxs62vvfehx4xxx799dz0', 'test20.1.nna1hxnu0m5u9zamkh8s689tl', 'test24.1.0mueljqjwemehglr4aqf8stv3', 'test29.1.ywy33jjp5celbmqsevhp7d3n8']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.4, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/30containers/worker3/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 9

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)
column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test2.1.26fcbz1666yjsa0lvs8jscovm', 'test8.1.w6nen11z806hpqrgqg1wisvgo', 'test13.1.p1g1wve49wlknhqrf2tx7mv60', 'test11.1.riqzp5zlukrw0qq53g3tu45u5', 'test28.1.c3vtlxs62vvfehx4xxx799dz0', 'test20.1.nna1hxnu0m5u9zamkh8s689tl', 'test24.1.0mueljqjwemehglr4aqf8stv3', 'test29.1.ywy33jjp5celbmqsevhp7d3n8']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/30containers/worker4/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
# input_file = ['test1','test2','test3','test4','test5']
# a = 8

# column_name = pd.read_csv('cpu.csv').columns[1:a]

column_name = pd.read_csv('cpu.csv').columns.values[1:]
cpuall= pd.read_csv('cpu.csv')#.values
cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6])#,y_list[7])#,y_list[8])
# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/30containers/worker4/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test17.1.o2wm42xzckac1748u13jwl8zc', 'test7.1.pufwj1wq5pr65h9vc84ob0wfa', 'test12.1.7b6uiqydlry5hg6kpttac9nus', 'test4.1.mtj1ke3j453y8xjdcrjoerchh', 'test16.1.ne6meqfao06fnj9yrbr9qxf9d', 'test21.1.pjs3h9bbd5vidddmjtw1j91im', 'test27.1.qhwwmv0xu9pchsrx8ead6b4ec']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.4, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/30containers/worker4/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 8

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)
column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test17.1.o2wm42xzckac1748u13jwl8zc', 'test7.1.pufwj1wq5pr65h9vc84ob0wfa', 'test12.1.7b6uiqydlry5hg6kpttac9nus', 'test4.1.mtj1ke3j453y8xjdcrjoerchh', 'test16.1.ne6meqfao06fnj9yrbr9qxf9d', 'test21.1.pjs3h9bbd5vidddmjtw1j91im', 'test27.1.qhwwmv0xu9pchsrx8ead6b4ec']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.ylim(-15,5)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/40containers/worker1/container.py <==
import pandas as pd
import numpy as np

with open("target&sleep_time.txt",'r') as f:
    f = f.read().splitlines()
    for n in range(len(f)):
        if 'target' in f[n]:
            t = f[n].split('target:')[1]

t= t.split(']')[0]
t = t.split('[')[1]

target = []
for i in range (10):
    target.append(int(t.split(',')[i]))

# print(target)

column_name = pd.read_csv('performance.csv').columns[1:].values
# print(column_name)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]

cpuall = pd.read_csv('cpu.csv')
x_axix = cpuall['runningtime']#[len(cpuall)-len(array):]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []


for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    containerlist = []
    timelist = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            # print('***index',i)
            # print('time',x_axix[len(cpuall)-len(array)+i])
            timelist.append(x_axix[len(cpuall)-len(array)+i])
            containerlist.append(column_name[l])
            # print('*****container',column_name[l])
        
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))

    print('time',timelist)
    print('containerlist',containerlist)
    listy.append(len(listl))
    B.append(Qb/len(target))       
    G.append(Qg/len(target))
    D.append(Qd/len(target))
    
print('Num of Con',listy)

==> figs/cluster/40containers/worker1/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/40containers/worker1/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test1.1.vf8yefw75d7fn5f3ms5p0y762', 'test6.1.n5aez2kbmjs5z5q4r4m84koz1', 'test10.1.wt8qeft8v3wfio71s718akyo3', 'test13.1.oxu5f4rmo17fpgu7u7s3e4ckc', 'test18.1.obbmiwxtvx9g8w3omczwo662e', 'test21.1.vwqg7q6gzrliqbo2v4y6j28km', 'test25.1.ekm7zy502ybvzr6eyvk21t5ea', 'test29.1.66sur62dfkq1fwiun7mvgogkd', 'test33.1.e09wyd41p2yb13mjilgjt0772', 'test37.1.hxzkr0vh2679150a4if9dnl9q']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)
plt.xlim(0, 1000)

left, bottom, width, height =0.4, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
ax2.set_xlim(0,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/40containers/worker1/plot_per_o.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test1.1.vf8yefw75d7fn5f3ms5p0y762', 'test6.1.n5aez2kbmjs5z5q4r4m84koz1', 'test10.1.wt8qeft8v3wfio71s718akyo3', 'test13.1.oxu5f4rmo17fpgu7u7s3e4ckc', 'test18.1.obbmiwxtvx9g8w3omczwo662e', 'test21.1.vwqg7q6gzrliqbo2v4y6j28km', 'test25.1.ekm7zy502ybvzr6eyvk21t5ea', 'test29.1.66sur62dfkq1fwiun7mvgogkd', 'test33.1.e09wyd41p2yb13mjilgjt0772', 'test37.1.hxzkr0vh2679150a4if9dnl9q']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/40containers/worker2/container.py <==
import pandas as pd
import numpy as np

with open("target&sleep_time.txt",'r') as f:
    f = f.read().splitlines()
    for n in range(len(f)):
        if 'target' in f[n]:
            t = f[n+1]
#             t = f[n].split('target:')[1]

t= t.split(']')[0]
t = t.split('[')[1]

target = []
for i in range (10):
    target.append(int(t.split(',')[i]))

print(target)

column_name = pd.read_csv('performance.csv').columns[1:].values
# print(column_name)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]

cpuall = pd.read_csv('cpu.csv')
x_axix = cpuall['runningtime']#[len(cpuall)-len(array):]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []


for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    containerlist = []
    timelist = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            # print('***index',i)
            # print('time',x_axix[len(cpuall)-len(array)+i])
            timelist.append(x_axix[len(cpuall)-len(array)+i])
            containerlist.append(column_name[l])
            # print('*****container',column_name[l])
        
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))

    print('time',timelist)
    print('containerlist',containerlist)
    listy.append(len(listl))
    B.append(Qb/len(target))       
    G.append(Qg/len(target))
    D.append(Qd/len(target))
    
print('Num of Con',listy)

==> figs/cluster/40containers/worker2/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/40containers/worker2/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c =['test3.1.pvcqpa63rm6uth8xx2lfhz2o6', 'test7.1.rvp1zw94r9ndz88u3brlaxb6v', 'test12.1.noqqjwm666npyeyx324wurt2t', 'test14.1.nxy3v4prjr4wrleewf53w544a', 'test19.1.qxn03bka7gaakmznqo1r4qkn6', 'test22.1.lat012gidolexpax9bpkajo7q', 'test26.1.zofedixirh51bpzfm3mmg6mrk', 'test38.1.7n200y9ignok2cax4shn7xcmw', 'test35.1.xve86awthaodj3v02n6ycsvxt', 'test30.1.tc6m30kx3uwuv25tu4w8s302d']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
plt.xlim(0, 1000)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.45, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
ax2.set_xlim(0,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/40containers/worker2/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 11

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)
column_name = pd.read_csv('performance.csv').columns.values[1:]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
c =['test3.1.pvcqpa63rm6uth8xx2lfhz2o6', 'test7.1.rvp1zw94r9ndz88u3brlaxb6v', 'test12.1.noqqjwm666npyeyx324wurt2t', 'test14.1.nxy3v4prjr4wrleewf53w544a', 'test19.1.qxn03bka7gaakmznqo1r4qkn6', 'test22.1.lat012gidolexpax9bpkajo7q', 'test26.1.zofedixirh51bpzfm3mmg6mrk', 'test38.1.7n200y9ignok2cax4shn7xcmw', 'test35.1.xve86awthaodj3v02n6ycsvxt', 'test30.1.tc6m30kx3uwuv25tu4w8s302d']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/40containers/worker3/container.py <==
import pandas as pd
import numpy as np

with open("target&sleep_time.txt",'r') as f:
    f = f.read().splitlines()
    for n in range(len(f)):
        if 'target' in f[n]:
            t = f[n].split('target:')[1]

t= t.split(']')[0]
t = t.split('[')[1]

target = []
for i in range (10):
    target.append(int(t.split(',')[i]))

# print(target)

column_name = pd.read_csv('performance.csv').columns[1:].values
# print(column_name)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]

cpuall = pd.read_csv('cpu.csv')
x_axix = cpuall['runningtime']#[len(cpuall)-len(array):]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []


for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    containerlist = []
    timelist = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            # print('***index',i)
            # print('time',x_axix[len(cpuall)-len(array)+i])
            timelist.append(x_axix[len(cpuall)-len(array)+i])
            containerlist.append(column_name[l])
            # print('*****container',column_name[l])
        
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))

    print('time',timelist)
    print('containerlist',containerlist)
    listy.append(len(listl))
    B.append(Qb/len(target))       
    G.append(Qg/len(target))
    D.append(Qd/len(target))
    
print('Num of Con',listy)

==> figs/cluster/40containers/worker3/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/40containers/worker3/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5,15,25,35,45,55,65,75,85,95]
target = []
c =['test4.1.6dt1gsbal4gw5xs0y5sgwza7x', 'test5.1.npx7gqfg9lbu8swt6a6u2npnm', 'test11.1.kcuri6q895m1ffnm53y8bhpwk', 'test15.1.p1sk7l4uepnzr4erq7d8mdio8', 'test20.1.rhaua23lhjnhexadyrm7r6eja', 'test23.1.uhe5wv537wkrk3y4xmtzgc7kq', 'test27.1.s0x37nj08vxbmpf4spqejewou', 'test31.1.fnmiwj15vqds1fqemhdum7njl', 'test36.1.yk356lkad8xotnp6fybh822g8', 'test39.1.n5crjryzsm5g3nlw73ikspqy3']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)
plt.xlim(0, 1000)

left, bottom, width, height =0.45, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
ax2.set_xlim(0,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/40containers/worker3/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 11

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)
column_name = pd.read_csv('performance.csv').columns.values[1:]



t = [5,15,25,35,45,55,65,75,85,95]
target = []
c =['test4.1.6dt1gsbal4gw5xs0y5sgwza7x', 'test5.1.npx7gqfg9lbu8swt6a6u2npnm', 'test11.1.kcuri6q895m1ffnm53y8bhpwk', 'test15.1.p1sk7l4uepnzr4erq7d8mdio8', 'test20.1.rhaua23lhjnhexadyrm7r6eja', 'test23.1.uhe5wv537wkrk3y4xmtzgc7kq', 'test27.1.s0x37nj08vxbmpf4spqejewou', 'test31.1.fnmiwj15vqds1fqemhdum7njl', 'test36.1.yk356lkad8xotnp6fybh822g8', 'test39.1.n5crjryzsm5g3nlw73ikspqy3']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/40containers/worker4/container.py <==
import pandas as pd
import numpy as np

with open("target&sleep_time.txt",'r') as f:
    f = f.read().splitlines()
    for n in range(len(f)):
        if 'target' in f[n]:
            t = f[n].split('target:')[1]

t= t.split(']')[0]
t = t.split('[')[1]

target = []
for i in range (10):
    target.append(int(t.split(',')[i]))

# print(target)

column_name = pd.read_csv('performance.csv').columns[1:].values
# print(column_name)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]

cpuall = pd.read_csv('cpu.csv')
x_axix = cpuall['runningtime']#[len(cpuall)-len(array):]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []


for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    containerlist = []
    timelist = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            # print('***index',i)
            # print('time',x_axix[len(cpuall)-len(array)+i])
            timelist.append(x_axix[len(cpuall)-len(array)+i])
            containerlist.append(column_name[l])
            # print('*****container',column_name[l])
        
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))

    print('time',timelist)
    print('containerlist',containerlist)
    listy.append(len(listl))
    B.append(Qb/len(target))       
    G.append(Qg/len(target))
    D.append(Qd/len(target))
    
print('Num of Con',listy)

==> figs/cluster/40containers/worker4/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/40containers/worker4/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test2.1.gmbfe0np8n7ppmq1jz18iz1zy', 'test8.1.9m1lgw642vl3cmrmf56yhx0za', 'test17.1.5isgy9daciix3ksanuvfgm0ww', 'test24.1.th440h4ggrc3whxr6412zgm5z', 'test9.1.rsx3piz4pp6s4lu52miqogyjp', 'test28.1.wl9s85jhqbwhzuh0r37bz4t2y', 'test32.1.qb7rreyp2xa56fi5avf6ty2rs', 'test16.1.pig8ecmogjjdkifohs902k3f6', 'test34.1.vsuamfy4z4bewjbuuou5qodzj', 'test40.1.18n2e1hh8ikx5chp9n6po19il']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)
plt.xlim(0, 1000)

left, bottom, width, height =0.45, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
ax2.set_xlim(0 ,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/40containers/worker4/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 11

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)
column_name = pd.read_csv('performance.csv').columns.values[1:]



t = [5,15,25,35,45,55,65,75,85,95]
target = []
c = ['test2.1.gmbfe0np8n7ppmq1jz18iz1zy', 'test8.1.9m1lgw642vl3cmrmf56yhx0za', 'test17.1.5isgy9daciix3ksanuvfgm0ww', 'test24.1.th440h4ggrc3whxr6412zgm5z', 'test9.1.rsx3piz4pp6s4lu52miqogyjp', 'test28.1.wl9s85jhqbwhzuh0r37bz4t2y', 'test32.1.qb7rreyp2xa56fi5avf6ty2rs', 'test16.1.pig8ecmogjjdkifohs902k3f6', 'test34.1.vsuamfy4z4bewjbuuou5qodzj', 'test40.1.18n2e1hh8ikx5chp9n6po19il']
container_list = []
for m in range(len(c)):
    c[m] = c[m].split('.')[0]
    container_list.append(c[m])
print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/comparison/worker1/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/comparison/worker1/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [65, 95, 85, 75, 25, 55, 45, 35, 5, 15]
target = []
container_list = ['test25','test37','test33','test29','test10',	'test21','test18','test13',	'test1','test6']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)
plt.xlim(0, 1000)

left, bottom, width, height =0.4, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
ax2.set_xlim(0,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/comparison/worker1/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 11

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [65, 95, 85, 75, 25, 55, 45, 35, 5, 15]
target = []
container_list = ['test25','test37','test33','test29','test10',	'test21','test18','test13',	'test1','test6']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/comparison/worker2/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/comparison/worker2/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [85, 35, 25, 15, 95, 55, 5, 75, 45, 65]
target = []
container_list = ['test35',	'test14','test12','test7','test30','test22','test3','test38','test19','test26']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

# x3_1 = x_axix[index_b1:]


# listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
# listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
plt.xlim(0, 1000)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
# plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)

# left, bottom, width, height =0.4, 0.27, 0.25, 0.25
# ax2 = fig.add_axes([left, bottom, width, height])
# ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# # ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
# ax2.set_ylim(0, 10)
# # ax2.set_xlim(250,400)
# ax2.set_xlabel('Time')
# ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/comparison/worker2/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 11

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [85, 35, 25, 15, 95, 55, 5, 75, 45, 65]
target = []
container_list = ['test35',	'test14','test12','test7','test30','test22','test3','test38','test19','test26']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/comparison/worker3/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/comparison/worker3/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [85, 15, 25, 45, 5, 65, 35, 55, 75, 95]
target = []
container_list = ['test36',	'test5','test11','test20','test4','test27',	'test15','test23','test31',	'test39']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] == 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[0:index_b1]


listy1 = listy[0:index_b1]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
plt.xlim(0, 1000)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.4, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
# ax2.set_xlim(0,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/comparison/worker3/plot_per2.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [85, 35, 25, 15, 95, 55, 5, 75, 45, 65]
target = []
container_list = ['test35',	'test14','test12','test7','test30','test22','test3','test38','test19','test26']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

# x3_1 = x_axix[index_b1:]


# listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
# listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
# plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)

# left, bottom, width, height =0.4, 0.27, 0.25, 0.25
# ax2 = fig.add_axes([left, bottom, width, height])
# ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# # ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
# ax2.set_ylim(0, 10)
# # ax2.set_xlim(250,400)
# ax2.set_xlabel('Time')
# ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/comparison/worker3/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 11

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [85, 15, 25, 45, 5, 65, 35, 55, 75, 95]
target = []
container_list = ['test36',	'test5','test11','test20','test4','test27',	'test15','test23','test31',	'test39']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/cluster/comparison/worker4/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.xlim(0, 1000)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')
# for i in range(len(y_list))
#     print(y)
#     plt.stackplot(x,y)
#     plt.xlabel("RunningTime")
#     plt.ylabel("CPU Usage")
#     plt.ylim(0, 1) 

#     plt.legend(['Model-{}'.format(i+1)],loc='lower right',prop={'size':8})
# plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')

# y = cpu_df['test1']
# plt.stackplot(x_axix,y)





==> figs/cluster/comparison/worker4/plot_per.py <==

import pandas as pd
import numpy as np

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5, 85, 55, 15, 65, 45, 95, 25, 35, 75]
target = []
container_list = ['test2','test34',	'test28','test8','test32','test9','test40',	'test17','test24','test16']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
# for i in range(len(B)):
#     if B[i] == 0 and i >index_b1:
#         index_b2 = i
#         print('index_b2',index_b2)
#         break

# for i in range(len(B)):
#     if B[i] != 0 and i >index_b2:
#         index_b3 = i
#         print('index_b3',index_b3)
#         break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:]


listy1 = listy[index_b1:]

# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
# listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
# plt.plot(x3_2,listb2,color='#4169E1',lw=4)
plt.xlim(0, 1000)

left, bottom, width, height =0.4, 0.27, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
# ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
ax2.set_xlim(0,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/cluster/comparison/worker4/plot_per_o.py <==

import pandas as pd
import numpy as np

# a = 11

# column_name = pd.read_csv('performance.csv').columns[1:a]
# print(column_name)

column_name = pd.read_csv('performance.csv').columns.values[1:]

t = [5, 85, 55, 15, 65, 45, 95, 25, 35, 75]
target = []
container_list = ['test2','test34',	'test28','test8','test32','test9','test40',	'test17','test24','test16']
# container_list = []
# for m in range(len(c)):
#     c[m] = c[m].split('.')[0]
#     container_list.append(c[m])
# print(container_list)

for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
print('x:',len(x_axix))

# for i in range(len(D)):
#     if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     # if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')


plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



==> figs/multiple/comparison/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt



cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
test = cpuall['test10']

cpuall = cpuall.drop(['test10'],axis = 1)
cpuall.insert(cpuall.shape[1]-1, 'test10',test)

column_name = cpuall.columns.values[1:]

x = cpuall['runningtime']
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

# print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0])#,y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 950)

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 

ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')


ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])


# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/multiple/comparison/plot_per.py <==

import pandas as pd
import numpy as np

t = [5,15,25,35,45,55,65,75,85,95]
a = 11
target = []
column_name = pd.read_csv('performance.csv').columns[1:a].values
# print(column_name)

container_list = ['test8', 'test9', 'test10', 'test5', 'test4', 'test2', 'test3', 'test1', 'test7', 'test6']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']


ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)


ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')


# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

# plt.figure(0)
# plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.ylim(-20, 10)
# plt.xlim(0, 850)
plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



# print(r'$\alpha_i > \beta_i$')

==> figs/multiple/comparison/plot_per_o.py <==

import pandas as pd
import numpy as np
# input_file = ['test1','test2','test3','test4','test5']
# # input_file = ['test1']
# # input_file = ['test1.log','test2.log','test3.log','test4.log']
# target = np.array([40,40,40,40,40,40,40,40,40,40])
# # target = np.array([10])
# t = [20, 40, 20, 40, 20, 40, 37, 35, 15, 24]
t = [5,15,25,35,45,55,65,75,85,95]
a = 11
target = []
column_name = pd.read_csv('performance.csv').columns[1:a].values
print(column_name)

container_list = ['test8', 'test9', 'test10', 'test5', 'test4', 'test2', 'test3', 'test1', 'test7', 'test6']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]
print('array',len(array))
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'].values[len(cpuall)-len(array):]
print('x:',len(x_axix))

# for i in range(len(D)):
#     # if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# # plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')

plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')




==> figs/multiple/gap50/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

labels = ['1','2','3','4','5','6','7','8','9','10']
plt.stackplot(x,y_list[0],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9],y_list[1])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 1300)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(labels,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/multiple/gap50/plot_per.py <==

import pandas as pd
import numpy as np

a = 11

column_name = pd.read_csv('each_record.csv').columns[1:a]
print(column_name)
# print(column_name[0])

t = [5,15,25,35,45,55,65,75,85,95]
target = []
container_list = ['test1', 'test2', 'test3', 'test4', 'test5', 'test6', 'test7', 'test8', 'test9', 'test10']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
for i in range(len(B)):
    if B[i] == 0 and i >index_b1:
        index_b2 = i
        print('index_b2',index_b2)
        break

for i in range(len(B)):
    if B[i] != 0 and i >index_b2:
        index_b3 = i
        print('index_b3',index_b3)
        break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:index_b2]
x3_2 = x_axix[index_b3:]
print('x3_2',len(x3_2))

listy1 = listy[index_b1:index_b2]
listy2 = listy[index_b3:]
# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower left',fontsize = 12)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.68, 0.38, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/multiple/gap50/plot_per_o.py <==

import pandas as pd
import numpy as np

# target = np.array([20]*10)
a = 11

column_name = pd.read_csv('performance.csv').columns[1:a]
print(column_name)
# print(column_name[0])

t = [5,15,25,35,45,55,65,75,85,95]
target = []
container_list = ['test1', 'test2', 'test3', 'test4', 'test5', 'test6', 'test7', 'test8', 'test9', 'test10']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
df = df.fillna(0)
df = df.drop([0])
array =np.zeros(shape=(len(df),len(column_name)))
# array[:,0] = df[column_name[0]].values


for j in range(len(column_name)):
    col = df.iloc[:,j+1].values
    # print('col_name',col)
    # print('*****',len(col))
    for i in range(len(df)):
        if float(col[i]) == 0.0:
        # print('index:',i)
            start = i
            print('start',start)
            add = [0]*(len(df)-start)
        # print(add)
        # print(test[0:start])
            list_t = add + col[0:start].tolist()
            array[:,j] = list_t
            break
            
        else:
            array[:,j] = col
    
# print(array)
# print(array.shape)
# print(list_t)
df_record = pd.DataFrame(array, columns = column_name)
df_record.to_csv('each_record.csv')

G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))

print('G',G)
print('D',D)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

# x_axix = cpuall['runningtime'][1:len(array)+1]
x_axix = cpuall['runningtime'].values[len(cpuall)-len(array):]
# print(len(x_axix))

# for i in range(len(D)):
#     # if float(D[i]) == 0 and float(G[i]) == 0 and i>24:
#     if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break

# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# # plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')  




plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/multiple/random_submit/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

labels = ['1','2','3','4','5','6','7','8','9','10']
plt.stackplot(x,y_list[0],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9],y_list[1])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 1300)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(labels,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/multiple/random_submit/plot_per.py <==

import pandas as pd
import numpy as np

a = 11

column_name = pd.read_csv('each_record.csv').columns[1:a]
print(column_name)
# print(column_name[0])

t = [5,15,25,35,45,55,65,75,85,95]
target = []
container_list = ['test1', 'test2', 'test3', 'test4', 'test5', 'test6', 'test7', 'test8', 'test9', 'test10']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] !=  -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
for i in range(len(B)):
    if B[i] == 0 and i >index_b1:
        index_b2 = i
        print('index_b2',index_b2)
        break

for i in range(len(B)):
    if B[i] != 0 and i >index_b2:
        index_b3 = i
        print('index_b3',index_b3)
        break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:index_b2]
x3_2 = x_axix[index_b3:]
print('x3_2',len(x3_2))

listy1 = listy[index_b1:index_b2]
listy2 = listy[index_b3:]
# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
listb2 = [0]*len(x3_2)   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower left',fontsize = 11)

# plt.plot(x2,G,color='#2E8B57',lw=4)
# plt.plot(x1,D,color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
plt.plot(x3_2,listb2,color='#4169E1',lw=4)

left, bottom, width, height =0.6, 0.3, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/multiple/random_submit/plot_per_o.py <==

import pandas as pd
import numpy as np

# target = np.array([20]*10)
a = 11

column_name = pd.read_csv('performance.csv').columns[1:a]
print(column_name)
# print(column_name[0])

t = [5,15,25,35,45,55,65,75,85,95]
target = []
container_list = ['test1', 'test2', 'test3', 'test4', 'test5', 'test6', 'test7', 'test8', 'test9', 'test10']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
df = df.fillna(0)
df = df.drop([0,1])
array =np.zeros(shape=(len(df),len(column_name)))
# array[:,0] = df[column_name[0]].values


for j in range(len(column_name)):
    col = df.iloc[:,j+1].values
    # print('col_name',col)
    # print('*****',len(col))
    for i in range(len(df)):
        if float(col[i]) == 0.0:
        # print('index:',i)
            start = i
            print('start',start)
            add = [0]*(len(df)-start)
        # print(add)
        # print(test[0:start])
            list_t = add + col[0:start].tolist()
            array[:,j] = list_t
            break
            
        else:
            array[:,j] = col
    
# print(array)
# print(array.shape)
# print(list_t)
df_record = pd.DataFrame(array, columns = column_name)
df_record.to_csv('each_record.csv')

G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))

print('G',G)
print('D',D)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

# x_axix = cpuall['runningtime'][1:len(array)+1]
x_axix = cpuall['runningtime'].values[len(cpuall)-len(array):]
# print(len(x_axix))

# for i in range(len(D)):
#     # if float(D[i]) == 0 and float(G[i]) == 0 and i>24:
#     if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break

# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# # plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')  




plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/dif_target/comparison/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt



cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
test = cpuall['test10']

cpuall = cpuall.drop(['test10'],axis = 1)
cpuall.insert(cpuall.shape[1]-1, 'test10',test)

column_name = cpuall.columns.values[1:]

x = cpuall['runningtime']
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

# print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0])#,y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 950)

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])


# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/dif_target/comparison/plot_per.py <==

import pandas as pd
import numpy as np

target = [55, 25, 35, 65, 5, 75, 85, 15, 95, 45]
print(target)

a =11
column_name = pd.read_csv('performance.csv').columns[1:a].values
print(column_name)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -40:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -40:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(target))       
    G.append(Qg/len(target))
    D.append(Qd/len(target))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)


plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
plt.plot(x3,listb,color='#4169E1',lw=4)
plt.ylim(-25,15)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)


left, bottom, width, height =0.5, 0.25, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
x = x3
y = listy[listindex[0]:listindex[-1]+1]
ax2.plot(x, y, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 2)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')
# ax2.set_title('$Q_S$')


plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/single/dif_target/comparison/plot_per_o.py <==

import pandas as pd
import numpy as np

# t = [20, 40, 20, 40, 20, 40, 37, 35, 15, 24]
# a = 11
# target = []
# column_name = pd.read_csv('performance.csv').columns[1:a].values
# print(column_name)


# container_list = ['test4', 'test7', 'test6', 'test8', 'test5', 'test10', 'test2', 'test9', 'test1', 'test3']
# for i in range(len(container_list)):
#     if column_name[i] in container_list:
#         index = container_list.index(column_name[i])
#         target.append(t[index])
target = [55, 25, 35, 65, 5, 75, 85, 15, 95, 45]
print(target)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]
print('array',len(array))
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'].values[len(cpuall)-len(array):]
print('x:',len(x_axix))

# for i in range(len(D)):
#     # if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# # plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')

plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')




==> figs/single/dif_target/gap50/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

labels = ['1','2','3','4','5','6','7','8','9','10']
plt.stackplot(x,y_list[0],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9],y_list[1])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 1100)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(labels,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/dif_target/gap50/plot_per.py <==

import pandas as pd
import numpy as np
a = 11

column_name = pd.read_csv('performance.csv').columns[1:a]
t = [5,15,25,35,45,55,65,75,85,95]
target = []
container_list = ['test1', 'test2', 'test3', 'test4', 'test5', 'test6', 'test7', 'test8', 'test9', 'test10']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
   

# listb = []
# listindex = []
# for i in range(len(B)):
#     if B[i] != 0:
#         listb.append(0)
#         index2 = i
#         # print('indexB',index2)
#         listindex.append(index2)

for i in range(len(B)):
    if B[i] != 0:
        index_b1 = i
        print('index_b1',index_b1)
        break
        
for i in range(len(B)):
    if B[i] == 0 and i >index_b1:
        index_b2 = i
        print('index_b2',index_b2)
        break

for i in range(len(B)):
    if B[i] != 0 and i >index_b2:
        index_b3 = i
        print('index_b3',index_b3)
        break    

cpuall= pd.read_csv('cpu.csv')#.values
x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
print('x_axix',len(x_axix))

x3_1 = x_axix[index_b1:index_b2]
x3_2 = x_axix[index_b3:]
print('x3_2',len(x3_2))

listy1 = listy[index_b1:index_b2]
listy2 = listy[index_b3:]
# listb1 = listb[0:(index_b2-index_b1)]
# listb2 = listb[-(len(listb)-index_b3):]
listb1 = [0]*len(x3_1)
listb2 = [0]*len(x3_2)

print('listb1',len(listb1))
print('listb2',len(listb2))
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
# x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower left',fontsize = 12)

plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3_1,listb1,color='#4169E1',lw=4)
plt.plot(x3_2,listb2,color='#4169E1',lw=4)
plt.xlim(0, 1100)
left, bottom, width, height =0.65, 0.28, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
# x = x3
# y = listy[listindex[0]:listindex[-1]+1]
# ax2.plot(x, y, 'r',color='#4169E1',lw=4)
ax2.plot(x3_1, listy1, 'r',color='#4169E1',lw=4)
ax2.plot(x3_2, listy2, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 10)
ax2.set_xlim(250,1100)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/single/dif_target/gap50/plot_per_o.py <==

import pandas as pd
import numpy as np

# target = np.array([20]*10)
a = 11

column_name = pd.read_csv('performance.csv').columns[1:a]
print(column_name)
# print(column_name[0])

t = [5,15,25,35,45,55,65,75,85,95]
target = []
container_list = ['test1', 'test2', 'test3', 'test4', 'test5', 'test6', 'test7', 'test8', 'test9', 'test10']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)


df = pd.read_csv('performance.csv')
df = df.fillna(0)
df = df.drop([0])
array =np.zeros(shape=(len(df),len(column_name)))
# array[:,0] = df[column_name[0]].values


for j in range(len(column_name)):
    col = df.iloc[:,j+1].values
    # print('col_name',col)
    # print('*****',len(col))
    for i in range(len(df)):
        if float(col[i]) == 0.0:
        # print('index:',i)
            start = i
            print('start',start)
            add = [0]*(len(df)-start)
        # print(add)
        # print(test[0:start])
            list_t = add + col[0:start].tolist()
            array[:,j] = list_t
            break
            
        else:
            array[:,j] = col
    
# print(array)
# print(array.shape)
# print(list_t)
df_record = pd.DataFrame(array, columns = column_name)
df_record.to_csv('each_record.csv')

G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))

print('G',G)
print('D',D)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

# x_axix = cpuall['runningtime'][1:len(array)+1]
x_axix = cpuall['runningtime'].values[len(cpuall)-len(array):]
# print(len(x_axix))

# for i in range(len(D)):
#     # if float(D[i]) == 0 and float(G[i]) == 0 and i>24:
#     if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break

# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# # plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')  




plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# plt.grid()
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/dif_target/same_time/container.py <==
import pandas as pd
import numpy as np

with open("target&sleep_time.txt",'r') as f:
    f = f.read().splitlines()
    for n in range(len(f)):
        if 'target' in f[n]:
            t = f[n].split('target:')[1]

t= t.split(']')[0]
t = t.split('[')[1]

target = []
for i in range (10):
    target.append(int(t.split(',')[i]))

# print(target)

column_name = pd.read_csv('performance.csv').columns[1:].values
# print(column_name)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]

cpuall = pd.read_csv('cpu.csv')
x_axix = cpuall['runningtime']#[len(cpuall)-len(array):]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []


for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    containerlist = []
    timelist = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            # print('***index',i)
            # print('time',x_axix[len(cpuall)-len(array)+i])
            timelist.append(x_axix[len(cpuall)-len(array)+i])
            containerlist.append(column_name[l])
            # print('*****container',column_name[l])
        
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))

    print('time',timelist)
    print('containerlist',containerlist)
    listy.append(len(listl))
    B.append(Qb/len(target))       
    G.append(Qg/len(target))
    D.append(Qd/len(target))
    
print('Num of Con',listy)

==> figs/single/dif_target/same_time/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt



cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
test = cpuall['test10']

cpuall = cpuall.drop(['test10'],axis = 1)
cpuall.insert(cpuall.shape[1]-1, 'test10',test)

column_name = cpuall.columns.values[1:]

x = cpuall['runningtime']
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

# print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0])#,y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 950)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])


# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/dif_target/same_time/plot_per.py <==

import pandas as pd
import numpy as np

t = [5,15,25,35,45,55,65,75,85,95]
a = 11
target = []
column_name = pd.read_csv('performance.csv').columns[1:a].values
print(column_name)

container_list = ['test8', 'test9', 'test10', 'test5', 'test4', 'test2', 'test3', 'test1', 'test7', 'test6']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -target[l]:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -target[l]:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(target))       
    G.append(Qg/len(target))
    D.append(Qd/len(target))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

# for i in range(len(G)):
#     if G[i] != 0:
#         index_g = i
#         break
# print('index_g',index_g)

# for i in range (len(G)):
#      if G[i] == 0 and i > 47:
#         index_endg = i
#         break
# print('index_endg',index_endg)

# for i in range(len(D)):
#     # if G[i] == 0:
#     #     print('index',i)
#     if D[i] == 0:
#         index = i
#         print('indexG',index)
#         break
   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
# x1 = x_axix[0:index+1]
# x2 = x_axix[index_g:index_endg+1]
x3 = x_axix[listindex[0]:listindex[-1]+1]
# print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

# plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
# plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
# plt.plot(x3,listb,color='#4169E1',lw=4)


plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
plt.plot(x3,listb,color='#4169E1',lw=4)
plt.ylim(-25,15)
plt.ylabel('QoE Difference')
plt.xlabel('Time')
plt.xlim(0, 1000)
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)


left, bottom, width, height =0.4, 0.25, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
x = x3
y = listy[listindex[0]:listindex[-1]+1]
ax2.plot(x, y, 'r',color='#4169E1',lw=4)
# ax2.set_ylim(0, 6)
ax2.set_xlim(0,1000)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')
# ax2.set_title('$Q_S$')


plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/single/dif_target/same_time/plot_per_o.py <==

import pandas as pd
import numpy as np
# input_file = ['test1','test2','test3','test4','test5']
# # input_file = ['test1']
# # input_file = ['test1.log','test2.log','test3.log','test4.log']
# target = np.array([40,40,40,40,40,40,40,40,40,40])
# # target = np.array([10])
# t = [20, 40, 20, 40, 20, 40, 37, 35, 15, 24]
t = [5,15,25,35,45,55,65,75,85,95]
a = 11
target = []
column_name = pd.read_csv('performance.csv').columns[1:a].values
print(column_name)

container_list = ['test8', 'test9', 'test10', 'test5', 'test4', 'test2', 'test3', 'test1', 'test7', 'test6']
for i in range(len(container_list)):
    if column_name[i] in container_list:
        index = container_list.index(column_name[i])
        target.append(t[index])

print(target)

df = pd.read_csv('performance.csv')
df = df.drop([0])
array = df.values[:,1:len(target)+1]
print('array',len(array))
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from itertools import accumulate



cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'].values[len(cpuall)-len(array):]
print('x:',len(x_axix))

# for i in range(len(D)):
#     # if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
#     if float(D[i]) == 0 and float(G[i]) == 0 :
#         index_0 = i
#         print('index:',index_0)
#         break


# D1 = D[0:index_0+1]
# G = G[0:index_0+1]
# x1 = x_axix[0:index_0+1]
# x2 = x_axix[index_0:]
# B = D[index_0:]

# print(len(D1))
# print(len(G))
# print(len(x1)) 
# print(len(x2))
# print(len(B))
# plt.figure(0)
# plt.plot(x1,G,color='#2E8B57')
# plt.plot(x1,D1,color='#FFA500')
# plt.plot(x2,B,color='#4169E1')
# # plt.xlim(0, max(x_axix)+20)
from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]
# plt.ylabel('Performance')
# plt.xlabel('Time')
# # plt.legend(['G','D'],loc='upper right')
# plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
# # plt.grid()
# plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')

plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57')
plt.plot(x_axix,D,color='#FFA500')
# plt.xlim(0, max(x_axix)+20)
plt.ylabel('Performance')
plt.xlabel('Time')
# plt.legend(['G','D'],loc='lower right')
plt.legend(custom_lines, ['D','B','G'],loc='lower right',fontsize = 12)
plt.savefig('xixi.eps', format='eps', dpi=1000, bbox_inches='tight')




==> figs/single/target_20/comparison/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt



cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
test = cpuall['test10']

cpuall = cpuall.drop(['test10'],axis = 1)
cpuall.insert(cpuall.shape[1]-1, 'test10',test)

column_name = cpuall.columns.values[1:]

x = cpuall['runningtime']
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

# print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0])#,y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 950)

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])


# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/target_20/comparison/plot_per.py <==

import pandas as pd
import numpy as np

target = np.array([20]*10)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']


ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

# ax.spines['right'].set_color('none') 
# ax.spines['top'].set_color('none') 

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

# plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.ylim(0, 20)
plt.xlim(0, 850)
plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



# print(r'$\alpha_i > \beta_i$')

==> figs/single/target_20/gap50/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

labels = ['1','2','3','4','5','6','7','8','9','10']
plt.stackplot(x,y_list[0],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9],y_list[1])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 1600)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(labels,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/target_20/gap50/plot_per.py <==

import pandas as pd
import numpy as np

target = np.array([20]*10)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -20:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -20:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    

print('G',G)
print('D',D)
print('B',B)

for i in range(len(G)):
    # if G[i] == 0:
    #     print('index',i)
    if D[i] == 0:
        index = i
        print('indexG',index)
        break

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        
# print(listb)    
# print(listindex)   

# print(len(G))
# print(len(D))

# print(len(G))
# print(len(B))

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
x1 = x_axix[0:index+1]
x2 = x_axix[index+1:]
x3 = x_axix[listindex[0]:listindex[-1]+1]
print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

plt.plot(x2,G[index+1:],color='#2E8B57',lw=4)
plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3,listb,color='#4169E1',lw=4)


left, bottom, width, height =0.6, 0.5, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
x = x3
y = [1,2,4,4,5,3,1]
ax2.plot(x, y, 'r',color='#4169E1',lw=4)
ax2.set_ylim(0, 6)
ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')
# ax2.set_title('$Q_S$')


plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/single/target_20/same_time/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt



cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
test = cpuall['test10']

cpuall = cpuall.drop(['test10'],axis = 1)
cpuall.insert(cpuall.shape[1]-1, 'test10',test)

column_name = cpuall.columns.values[1:]

x = cpuall['runningtime']
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

# print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0])#,y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 950)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])


# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/target_20/same_time/plot_per.py <==

import pandas as pd
import numpy as np

target = np.array([20]*10)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

# ax.spines['right'].set_color('none') 
# ax.spines['top'].set_color('none') 

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))


from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

# plt.figure(0)
plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.ylim(0, 20)
plt.xlim(0, 850)
plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



# print(r'$\alpha_i > \beta_i$')

==> figs/single/target_40/comparison/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt



cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
test = cpuall['test10']

cpuall = cpuall.drop(['test10'],axis = 1)
cpuall.insert(cpuall.shape[1]-1, 'test10',test)

column_name = cpuall.columns.values[1:]

x = cpuall['runningtime']
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

# print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0])#,y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
plt.xlabel("RunningTime")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 950)

ax = plt.gca()

ax.set_xlabel("RunningTime", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])


# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/target_40/comparison/plot_per.py <==

import pandas as pd
import numpy as np

target = np.array([40]*10)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
print(array)
G = []
D = []
# B = []
alpha = 0.1

for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        # else:
        #     B.append(dif[l])
    G.append(Qg/len(target))
    D.append(Qd/len(target))

# print(G)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']


ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE", fontsize=14)


ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

# plt.figure(0)
# plt.plot(x_axix,G,color='#2E8B57',lw=4)
plt.plot(x_axix,D,color='#FFA500',lw=4)
plt.ylim(-20, 10)
# plt.xlim(0, 850)
plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)
plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')



# print(r'$\alpha_i > \beta_i$')

==> figs/single/target_40/gap50/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

column_name = pd.read_csv('cpu.csv').columns.values[1:]

cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
x = cpuall['runningtime']
# print(cpuall.shape)
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("CPU Usage", fontsize=14)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

labels = ['1','2','3','4','5','6','7','8','9','10']
plt.stackplot(x,y_list[0],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9],y_list[1])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 1300)
# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(labels,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/target_40/gap50/plot_per.py <==

import pandas as pd
import numpy as np

target = np.array([40]*10)

df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1
listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha and dif[l] != -40:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha and dif[l] != -40:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    # print(len(listl))
    listy.append(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0]))       
    G.append(Qg/len(np.nonzero(array[i])[0]))
    D.append(Qd/len(np.nonzero(array[i])[0]))
    
print('+++++++',listy)
print('G',G)
print('D',D)
print('B',B)

for i in range(len(G)):
    if G[i] != 0:
        index_g = i
        break
print('index_g',index_g)

for i in range (len(G)):
     if G[i] == 0 and i > 47:
        index_endg = i
        break
print('index_endg',index_endg)

for i in range(len(D)):
    # if G[i] == 0:
    #     print('index',i)
    if D[i] == 0:
        index = i
        print('indexG',index)
        break
   

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        print('indexB',index2)
        listindex.append(index2)
        


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


fig = plt.figure()

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime'][len(cpuall)-len(array):]
x1 = x_axix[0:index+1]
x2 = x_axix[index_g:index_endg+1]
x3 = x_axix[listindex[0]:listindex[-1]+1]
print(x3)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=14)
ax.set_ylabel("QoE Difference", fontsize=14)

ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

# ax.spines['bottom'].set_position(('data', 0))
# ax.spines['left'].set_position(('data', 0))

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

plt.plot(x2,G[index_g:index_endg+1],color='#2E8B57',lw=4)
plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3,listb,color='#4169E1',lw=4)


left, bottom, width, height =0.6, 0.4, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
x = x3
y = listy[listindex[0]:listindex[-1]+1]
ax2.plot(x, y, 'r',color='#4169E1',lw=4)
# ax2.set_ylim(0, 6)
# ax2.set_xlim(250,400)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')
# ax2.set_title('$Q_S$')


plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')





==> figs/single/target_40/same_time/cpu_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt



cpuall= pd.read_csv('cpu.csv')#.values
# cpuall= cpuall.drop([0])
test = cpuall['test10']

cpuall = cpuall.drop(['test10'],axis = 1)
cpuall.insert(cpuall.shape[1]-1, 'test10',test)

column_name = cpuall.columns.values[1:]

x = cpuall['runningtime']
df_all = pd.read_csv('cpu.csv').values[:,1:len(column_name)+1]
# print(df_all)
for i in range(len(df_all)):
    if np.sum(df_all[i])>1:
        for j in range(len(df_all[i])):
            df_all[i][j] = df_all[i][j]/np.sum(df_all[i])


df_all = pd.DataFrame(cpuall, columns=column_name)

# print(df_all)
# # print('shape:',cpuall.shape)
# cpu_df = pd.DataFrame(cpuall,columns = input_file)
y_list = []
label = []
for i in range(len(column_name)):
    y = df_all[column_name[i]]
    y_list.append(y)
    label.append(column_name[i].replace('test',''))

# plt.stackplot(x,y_list[0])#,y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8])
plt.xlabel("Time")
plt.ylabel("CPU Usage")
plt.ylim(0, 1)
plt.xlim(0, 950)

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("CPU Usage", fontsize=16)

ax.spines['right'].set_color('none') 
ax.spines['top'].set_color('none') 
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

ax.spines['bottom'].set_position(('data', 0))
ax.spines['left'].set_position(('data', 0))

plt.stackplot(x,y_list[0],y_list[1],y_list[2],y_list[3],y_list[4],y_list[5],y_list[6],y_list[7],y_list[8],y_list[9])


# plt.legend(['Model-1','Model-2','Model-3','Model-4','Model-5'],loc='lower right',prop={'size':8})
plt.legend(label,loc='lower right',prop={'size':8})
plt.savefig('cpu.eps', format='eps', dpi=1000, bbox_inches='tight')






==> figs/single/target_40/same_time/plot_per.py <==

import pandas as pd
import numpy as np
target = np.array([40,40,40,40,40,40,40,40,40,40])
# # target = np.array([10])



df = pd.read_csv('each_record.csv')
array = df.values[:,1:len(target)+1]
# print(array)
G = []
D = []
B = []
alpha = 0.1

listy = []
for i in range(len(array)):
    dif = array[i] - target
    Qg = 0
    Qd = 0
    Qb = 0
    listl = []
    for l in range(len(target)):
        if dif[l]> target[l] * alpha:
            Qg += dif[l]
            
        elif dif[l] < -target[l]* alpha:
            Qd += dif[l]
        elif -target[l]* alpha < dif[l] < target[l] * alpha: 
            # print('***i',i)
            # print('*****container',l)
            listl.append(l)
            Qb += dif[l]
    listy.append(len(listl))
    print(len(listl))
    B.append(Qb/len(np.nonzero(array[i])[0])) 
    G.append(Qg/len(target))
    D.append(Qd/len(target))

print('+++++++++',listy)
# print(B)

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

cpuall= pd.read_csv('cpu.csv')#.values

x_axix = cpuall['runningtime']
# print('x:',len(x_axix))

for i in range(len(D)):
    if float(D[i]) == 0 and float(G[i]) == 0  and i>7:
    # if float(D[i]) == 0 and float(G[i]) == 0 :
        index_0 = i
        print('index:',index_0)
        break

# print('G',G)
for i in range(len(G)):
    # if G[i] == 0:
    #     print('index',i)
    if D[i] == 0:
        index = i
        print('indexG',index)
        break

listb = []
listindex = []
for i in range(len(B)):
    if B[i] != 0:
        listb.append(0)
        index2 = i
        # print('indexB',index2)
        listindex.append(index2)

x1 = x_axix[0:index+1]
x2 = x_axix[index+1:index_0+1]
x3 = x_axix[listindex[0]:listindex[-1]+1]

fig = plt.figure()

ax = plt.gca()

ax.set_xlabel("Time", fontsize=16)
ax.set_ylabel("QoE Difference", fontsize=16)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_color('none') 
ax.spines['left'].set_color('none') 

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

from matplotlib.lines import Line2D
custom_lines = [Line2D([0], [0], color='#FFA500', lw=4),
                Line2D([0], [0], color=	'#4169E1', lw=4),
                Line2D([0], [0], color='#2E8B57', lw=4)]

plt.legend(custom_lines, ['$Q_G$','$Q_S$','$Q_B$'],loc='lower right',fontsize = 12)

plt.plot(x2,G[index+1:index_0+1],color='#2E8B57',lw=4)
plt.plot(x1,D[0:index+1],color='#FFA500',lw=4)
plt.plot(x3,listb,color='#4169E1',lw=4)


left, bottom, width, height =0.6, 0.35, 0.25, 0.25
ax2 = fig.add_axes([left, bottom, width, height])
x = x3
y = listy[listindex[0]:listindex[-1]+1]
ax2.plot(x, y, 'r',color='#4169E1',lw=4)
ax2.set_ylim(5, 12)
ax2.set_xlim(50,1100)
ax2.set_xlabel('Time')
ax2.set_ylabel('Containers in $Q_S$')



plt.savefig('performance.eps', format='eps', dpi=1000, bbox_inches='tight')




